Dynamics of Stochastic Momentum Methods on Large-scale, Quadratic Models

We analyze a class of stochastic gradient algorithms with momentum on a high-dimensional random least squares problem. Our framework, inspired by random matrix theory, provides an exact (deterministic) characterization for the sequence of loss values produced by these algorithms which is expressed only in terms of the eigenvalues of the Hessian. This leads to simple expressions for nearly-optimal hyperparameters, a description of the limiting neighborhood, and average-case complexity. As a consequence, we show that (small-batch) stochastic heavy-ball momentum with a fixed momentum parameter provides no actual performance improvement over SGD when step sizes are adjusted correctly. For contrast, in the non-strongly convex setting, it is possible to get a large improvement over SGD using momentum. By introducing hyperparameters that depend on the number of samples, we propose a new algorithm sDANA (stochastic dimension adjusted Nesterov acceleration) which obtains an asymptotically optimal average-case complexity while remaining linearly convergent in the strongly convex setting without adjusting parameters.

==> Average case Momentum SGD/experiments/sgd.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    135397,       2790]
NotebookOptionsPosition[    132875,       2739]
NotebookOutlinePosition[    133208,       2754]
CellTagsIndexPosition[    133165,       2751]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lmin", "[", "r_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", " ", "-", " ", 
      RowBox[{"Sqrt", "[", "r", "]"}]}], ")"}], "^", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lmax", "[", "r_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{"Sqrt", "[", "r", "]"}]}], ")"}], "^", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MP", "[", 
    RowBox[{"r_", ",", " ", "x_"}], "]"}], " ", "=", " ", 
   FractionBox[
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"lmin", "[", "r", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"lmax", "[", "r", "]"}], " ", "-", " ", "x"}], ")"}]}], "]"}], 
    RowBox[{"2", " ", "Pi", " ", "r"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rp", "[", 
    RowBox[{"r_", ",", " ", "\[Gamma]_"}], "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       RowBox[{"2", "\[Gamma]"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}]}], " ", "+", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], "^", "2"}], " ", "-", " ", 
        RowBox[{"8", " ", "r", " ", "\[Gamma]"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rm", "[", 
    RowBox[{"r_", ",", " ", "\[Gamma]_"}], "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       RowBox[{"2", "\[Gamma]"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}]}], " ", "-", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], "^", "2"}], " ", "-", " ", 
        RowBox[{"8", " ", "r", " ", "\[Gamma]"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A1", "[", 
    RowBox[{"r_", ",", " ", "\[Gamma]_"}], "]"}], " ", "=", "  ", 
   FractionBox[
    RowBox[{"2", " ", "\[Gamma]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           FractionBox[
            RowBox[{"1", "+", "r"}], 
            RowBox[{"2", "\[Gamma]", " ", "r"}]]}], ")"}]}], 
        RowBox[{"rp", "[", 
         RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}]}], " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{"1", " ", "-", " ", 
         FractionBox["1", 
          RowBox[{"2", "\[Gamma]"}]]}], ")"}]}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         RowBox[{"2", "\[Gamma]"}]]}], ")"}], "^", "2"}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "r"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"8", " ", "r", " ", "\[Gamma]"}]}], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B1", "[", 
    RowBox[{"r_", ",", " ", "\[Gamma]_"}], "]"}], " ", "=", " ", 
   RowBox[{"-", " ", 
    FractionBox[
     RowBox[{"2", "\[Gamma]", " ", "r", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"1", "+", "r"}], 
             RowBox[{"2", "\[Gamma]", " ", "r"}]]}], ")"}]}], 
         RowBox[{"rm", "[", 
          RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}]}], " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          FractionBox["1", 
           RowBox[{"2", " ", "\[Gamma]"}]]}], ")"}]}], ")"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "\[Gamma]"}]]}], ")"}], "^", "2"}], " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "r"}], ")"}], "^", "2"}], " ", "-", " ", 
        RowBox[{"8", " ", "r", " ", "\[Gamma]"}]}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2", "[", 
    RowBox[{"r_", ",", " ", "\[Gamma]_"}], "]"}], " ", "=", "  ", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "\[Gamma]", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["1", 
           RowBox[{"2", "\[Gamma]"}]]}], ")"}], 
        RowBox[{"rp", "[", 
         RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "\[Gamma]", " ", "r"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           FractionBox["1", 
            RowBox[{"2", " ", "\[Gamma]"}]]}], ")"}], "^", "2"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         RowBox[{"2", " ", "\[Gamma]"}]]}], ")"}], "^", "2"}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "r"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"8", " ", "r", " ", "\[Gamma]"}]}], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2", "[", 
    RowBox[{"r_", ",", " ", "\[Gamma]_"}], "]"}], " ", "=", "  ", 
   FractionBox[
    RowBox[{"2", "\[Gamma]", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["1", 
           RowBox[{"2", "\[Gamma]"}]]}], ")"}], 
        RowBox[{"rm", "[", 
         RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "\[Gamma]", " ", "r"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           FractionBox["1", 
            RowBox[{"2", " ", "\[Gamma]"}]]}], ")"}], "^", "2"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         RowBox[{"2", " ", "\[Gamma]"}]]}], ")"}], "^", "2"}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "r"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"8", " ", "r", " ", "\[Gamma]"}]}], "]"}]}]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.814205464352738*^9, 3.8142058046392803`*^9}, {
   3.814208792594583*^9, 3.814208901394491*^9}, {3.8142089956609917`*^9, 
   3.814209001825033*^9}, {3.814209146210506*^9, 3.8142091493209476`*^9}, {
   3.814209560735238*^9, 3.8142095661009197`*^9}, {3.814209620102339*^9, 
   3.814209626164135*^9}, {3.81420967259988*^9, 3.814209690660391*^9}, {
   3.814210186680311*^9, 3.814210197581814*^9}, {3.814210244829666*^9, 
   3.814210246605603*^9}, {3.8142116106920843`*^9, 3.8142117016955023`*^9}, 
   3.814283869279292*^9, {3.81428391422165*^9, 3.8142839357659397`*^9}, 
   3.8142848401081953`*^9, {3.814291939676611*^9, 3.8142919409316053`*^9}, {
   3.814292243019368*^9, 3.814292345879464*^9}, {3.814292620150895*^9, 
   3.814292621857746*^9}, {3.814292676872676*^9, 3.814292678070342*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"20c1194a-d253-4eeb-b11b-e7e947750c56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"TODO", ":", " ", 
    RowBox[{"add", " ", "mass", " ", "point", " ", "of", " ", "MP"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Phi", "[", 
    RowBox[{"t_", ",", "\[Gamma]_", ",", " ", "r_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"A1", "[", 
      RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"rp", "[", 
        RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], "  ", "t"}], "]"}]}], " ",
     "+", " ", 
    RowBox[{
     RowBox[{"B1", "[", 
      RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"rm", "[", 
        RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "t"}], "]"}]}], " ", 
    "+", " ", 
    RowBox[{
     RowBox[{"A2", "[", 
      RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"1", "/", "r"}]}], ")"}], 
        FractionBox[
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"rp", "[", 
            RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], "]"}], "-", "1"}], 
         RowBox[{"rp", "[", 
          RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}]]}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"rp", "[", 
                 RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "t"}], 
               "]"}], " ", "-", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "t"}], " ", "x"}], "]"}]}], ")"}], 
            RowBox[{
             RowBox[{"rp", "[", 
              RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], "+", "x"}]], 
           RowBox[{"MP", "[", 
            RowBox[{"r", ",", " ", "x"}], "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", 
           RowBox[{"lmin", "[", "r", "]"}], ",", " ", 
           RowBox[{"lmax", "[", "r", "]"}]}], "}"}]}], "]"}]}], ")"}]}], " ", 
    "+", " ", 
    RowBox[{
     RowBox[{"B2", "[", 
      RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"1", "/", "r"}]}], ")"}], 
        FractionBox[
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"rm", "[", 
            RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], "]"}], "-", "1"}], 
         RowBox[{"rm", "[", 
          RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}]]}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"rm", "[", 
                RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "t"}], "]"}],
              " ", "-", " ", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "t"}], " ", "x"}], "]"}]}], 
            RowBox[{
             RowBox[{"rm", "[", 
              RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], "+", "x"}]], 
           RowBox[{"MP", "[", 
            RowBox[{"r", ",", " ", "x"}], "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", 
           RowBox[{"lmin", "[", "r", "]"}], ",", " ", 
           RowBox[{"lmax", "[", "r", "]"}]}], "}"}]}], "]"}]}], ")"}]}], " ", 
    "+", " ", 
    RowBox[{"2", " ", "\[Gamma]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"1", "/", "r"}]}], ")"}], " ", "+", " ", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", " ", 
           RowBox[{
            RowBox[{"-", " ", "x"}], " ", "t"}], " ", "]"}], " ", 
          RowBox[{"MP", "[", 
           RowBox[{"r", ",", " ", "x"}], "]"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", 
           RowBox[{"lmin", "[", "r", "]"}], ",", " ", 
           RowBox[{"lmax", "[", "r", "]"}]}], "}"}]}], "]"}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.814208920076908*^9, 3.814209012399601*^9}, {
  3.8142091639917603`*^9, 3.814209186038271*^9}, {3.814209553053117*^9, 
  3.814209554594553*^9}, {3.81420958728528*^9, 3.8142095903227158`*^9}, {
  3.8142097088106937`*^9, 3.814209743629209*^9}, {3.8142097758339567`*^9, 
  3.814209782889265*^9}, {3.8142117303834343`*^9, 3.8142118153968477`*^9}, {
  3.814211849557395*^9, 3.814212007606162*^9}, {3.814283647039332*^9, 
  3.814283664212796*^9}, {3.8142837310785217`*^9, 3.81428383652458*^9}, {
  3.814283901254644*^9, 3.8142839017899323`*^9}, {3.81428411681386*^9, 
  3.814284121456753*^9}, {3.814284751435974*^9, 3.814284776797139*^9}, {
  3.814292534054985*^9, 3.814292537604714*^9}, {3.8142927313155947`*^9, 
  3.8142927374034233`*^9}, {3.814293997785479*^9, 
  3.814294000662825*^9}},ExpressionUUID->"55355dab-c116-4b90-8054-\
639fad051b43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Re", "[", 
    RowBox[{"Phi", "[", 
     RowBox[{"t", ",", " ", "0.9", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", "100"}], "}"}], ",", " ", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", " ", "All"}], ",", " ", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0"}], "}"}]}], ",", " ", 
   RowBox[{"Frame", "\[Rule]", " ", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.814293680527934*^9, 3.814293684911837*^9}, {
  3.814293764877625*^9, 3.814293787058608*^9}, {3.814293869992879*^9, 
  3.8142939308884687`*^9}, {3.814294036766444*^9, 3.814294042708444*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"9a057203-c824-421a-be85-d981858d89b7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k8VF8UAPAhW1E/CSHZE7KT7O9g7EuKJHuSJEkRQkhIkiSVSlJRSCFL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       "]]},
     Annotation[#, "Charting`Private`Tag$1723285#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{-0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {20., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {40., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {60., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {80., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-20., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-15., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {30., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {35., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {45., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {50., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {55., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {65., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {70., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {75., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {85., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {90., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {95., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {105., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {110., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {115., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {120., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.814293709141756*^9, {3.814293781514977*^9, 3.814293797452236*^9}, {
   3.814293879386497*^9, 3.8142939391377983`*^9}, 3.814294073990975*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"d1a7791a-cf46-442a-abd6-15f771819a2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gif", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"Phi", "[", 
        RowBox[{"t", ",", " ", "\[Gamma]", ",", " ", "2"}], "]"}], "]"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{"t", ",", " ", "0", ",", " ", "100"}], "}"}], ",", " ", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", " ", 
      RowBox[{"PlotRange", "\[Rule]", " ", "All"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\"\<\[Phi](t)\>\"", ",", " ", "\"\<\>\""}], "}"}], ",", 
         " ", 
         RowBox[{"{", 
          RowBox[{"\"\<t\>\"", ",", " ", "\[Gamma]"}], "}"}]}], "}"}]}], ",", 
      " ", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}]}]}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", " ", "1", ",", " ", "4"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.814208965561215*^9, 3.814208966304193*^9}, {
   3.814209018199552*^9, 3.81420908139895*^9}, {3.8142091977688437`*^9, 
   3.8142091979336777`*^9}, {3.81420925444059*^9, 3.814209340440804*^9}, {
   3.814209373912199*^9, 3.814209374260215*^9}, {3.8142094567986307`*^9, 
   3.814209461103476*^9}, {3.814209495373652*^9, 3.814209519661701*^9}, {
   3.814209754635363*^9, 3.814209763985053*^9}, 3.814211896182826*^9, {
   3.8142833598565903`*^9, 3.814283363875442*^9}, {3.814283436163906*^9, 
   3.814283487879252*^9}, 3.814283550473942*^9, {3.814283849581676*^9, 
   3.814283849771658*^9}, {3.814284044972589*^9, 3.814284050921875*^9}, {
   3.814284160316004*^9, 3.814284174627555*^9}, {3.814284237937924*^9, 
   3.8142842382085247`*^9}, {3.814284333308092*^9, 3.814284433476268*^9}, {
   3.814284891531398*^9, 3.814284918484091*^9}, 3.814292290600616*^9, {
   3.814292843853207*^9, 3.8142928980643797`*^9}, {3.814292956995974*^9, 
   3.814292959488002*^9}, {3.81429314800184*^9, 3.814293152246101*^9}, {
   3.8142932106078987`*^9, 3.814293295276389*^9}, {3.814293336655572*^9, 
   3.8142934446346703`*^9}, {3.814293479450798*^9, 3.8142934798709*^9}, 
   3.8142935185025263`*^9, {3.814293654413116*^9, 3.8142936552568693`*^9}, {
   3.81429379502533*^9, 3.8142938210008173`*^9}, {3.8142938522566557`*^9, 
   3.814293855879117*^9}, 3.8142940315094013`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"c36edbad-4211-49e7-8f20-4640df11a7f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwl1nk41F8XAHB7QiX7nuw72bPNsQtJERKSJCSplCVJEpKfJEWSJbKlSBHC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         "]]},
       Annotation[#, "Charting`Private`Tag$1509024#1"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0., 0.},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox["\"\[Phi](t)\"", TraditionalForm], 
       FormBox["\"\"", TraditionalForm]}, {
       FormBox["\"t\"", TraditionalForm], 
       FormBox["1", TraditionalForm]}},
    FrameTicks->FrontEndValueCache[{{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{-1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {40., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {60., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {80., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {100., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {25., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {30., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {35., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {45., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {50., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {55., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {65., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {70., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {75., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {85., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {90., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {95., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {105., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {110., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {115., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {120., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}}],
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->Large,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{All, All},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwl13k4VV0XAHBzprdkJiQkJJlnnWWWKSFzCJUMRcmchExJQlJJkjIkVMh8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         "]]},
       Annotation[#, "Charting`Private`Tag$1563800#1"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0., 0.},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox["\"\[Phi](t)\"", TraditionalForm], 
       FormBox["\"\"", TraditionalForm]}, {
       FormBox["\"t\"", TraditionalForm], 
       FormBox["2", TraditionalForm]}},
    FrameTicks->FrontEndValueCache[{{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
       Automatic, {{-2.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.9, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.7, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.3, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.1, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.9, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.7, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.3, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.1, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.9, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.7, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.3, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.1, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.1, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.3, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.7, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.9, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {40., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {60., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {80., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {100., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {25., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {30., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {35., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {45., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {50., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {55., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {65., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {70., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {75., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {85., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {90., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {95., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {105., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {110., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {115., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {120., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}}],
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->Large,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{All, All},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwl1nk8VU8bAHCuc+3JviUJ2ZIlS7Kdx36tCSEUP1RCUkm2pFLWJBRKUklo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         "]]},
       Annotation[#, "Charting`Private`Tag$1616552#1"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0., 0.},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox["\"\[Phi](t)\"", TraditionalForm], 
       FormBox["\"\"", TraditionalForm]}, {
       FormBox["\"t\"", TraditionalForm], 
       FormBox["3", TraditionalForm]}},
    FrameTicks->FrontEndValueCache[{{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{-3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-4., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-3.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-3.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-3.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-3.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {40., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {60., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {80., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {100., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {25., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {30., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {35., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {45., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {50., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {55., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {65., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {70., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {75., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {85., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {90., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {95., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {105., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {110., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {115., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {120., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}}],
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->Large,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{All, All},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwl13k8VF8bAHDLjCxT2beQLSF79jAPBmOXLSGEZN8TUqkUCSEhCf1SlhQJ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         "]]},
       Annotation[#, "Charting`Private`Tag$1669304#1"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0., 0.},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox["\"\[Phi](t)\"", TraditionalForm], 
       FormBox["\"\"", TraditionalForm]}, {
       FormBox["\"t\"", TraditionalForm], 
       FormBox["4", TraditionalForm]}},
    FrameTicks->FrontEndValueCache[{{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{-4., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {4., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-6., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-5.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-4.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-3.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {4.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {6., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {40., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {60., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {80., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {100., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {25., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {30., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {35., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {45., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {50., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {55., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {65., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {70., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {75., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {85., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {90., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {95., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {105., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {110., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {115., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {120., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}}],
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->Large,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{All, All},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{3.81429348457446*^9, 3.814293519364716*^9, 
  3.814293573918251*^9, 3.814293623517333*^9, 3.814293705188348*^9, 
  3.8142938563452587`*^9, 3.81429406600695*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"0b32e6e7-4810-40fe-8ebb-f5cc54d0696a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Phi", "[", 
  RowBox[{"2", ",", " ", "2", ",", " ", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.814209035792368*^9, 3.8142090702151403`*^9}, {
  3.814209101753438*^9, 3.8142091027348633`*^9}, {3.814209174162518*^9, 
  3.814209250815762*^9}, {3.814209608547687*^9, 3.814209609577774*^9}, {
  3.814284855738515*^9, 3.814284858193048*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"38ae9721-8ec7-4829-8fb7-2f7b306aebdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.7311043131623127`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.814209251102289*^9, {3.814209599459152*^9, 3.814209637823285*^9}, 
   3.814284867684156*^9, 3.814291950947596*^9, 3.81429206208055*^9, {
   3.8142922669684687`*^9, 3.8142922799565353`*^9}, {3.8142923662574863`*^9, 
   3.814292384373912*^9}, {3.814292555807744*^9, 3.814292559690884*^9}, 
   3.81429264234486*^9, {3.814292698058721*^9, 3.8142927026958733`*^9}, {
   3.814292738529242*^9, 3.81429275903973*^9}, {3.8142931698271646`*^9, 
   3.814293191783338*^9}, 3.81429396245329*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"0af918f2-7827-453d-9d30-1b8a4ab29f0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rp", "[", 
  RowBox[{"0.1", ",", " ", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.81420911535985*^9, 3.814209121870594*^9}, {
  3.814291959204301*^9, 3.814291959377515*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9c4ba013-abb4-43c2-be72-68823207192c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.41250000000000003`"}], "+", 
  RowBox[{"0.23418742493993988`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.814209117869132*^9, 3.814209122208768*^9}, {
   3.814291954303423*^9, 3.814291959796145*^9}, 3.814292281918208*^9, 
   3.814292366320436*^9, {3.814293169860701*^9, 3.8142931930535107`*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"7fcd9b6a-1ed6-43f8-810e-fd6adc478f16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Phi", "[", 
  RowBox[{"0.01", ",", " ", "0.6", ",", " ", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.814284192929237*^9, 3.8142841929759912`*^9}, {
  3.814284655966777*^9, 3.814284656187313*^9}, {3.814284713238326*^9, 
  3.814284713442758*^9}, {3.8142932249522333`*^9, 3.814293227676363*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c1937cc3-f185-499a-a675-094e87bcd9a6"],

Cell[BoxData[
 RowBox[{"3.669280307897062`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8142841905686607`*^9, 3.814284193450873*^9}, {
   3.8142846503399*^9, 3.814284656607133*^9}, 3.8142847138098497`*^9, {
   3.8142931699163446`*^9, 3.814293197989349*^9}, 3.814293228150899*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"d2d49a33-af72-456b-a665-3b189ac9ba5d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.814291805979423*^9, 3.814291829131632*^9}, {
   3.814291973052187*^9, 3.814291974081822*^9}, 3.814292376114873*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"34de756f-5dce-4d87-a3ac-615aa3bccc89"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A1", "[", 
  RowBox[{"2", ",", " ", "0.6"}], "]"}]], "Input",
 CellChangeTimes->{{3.814292442045582*^9, 3.814292452436441*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"dbb1b7ae-1ea1-4d98-8fcb-8aa087d7fe3f"],

Cell[BoxData[
 RowBox[{"0.4754434894158368`", "\[VeryThinSpace]", "-", 
  RowBox[{"3.0689745276171316`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.814292452841237*^9, 3.8142931699699087`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"a72c7bc7-b1b9-42b6-b07e-8b10d47b7f8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B1", "[", 
  RowBox[{"2", ",", " ", "0.6"}], "]"}]], "Input",
 CellChangeTimes->{{3.814292454477216*^9, 3.814292460483904*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"116a7729-47f1-44ae-8821-1a6852667fd7"],

Cell[BoxData[
 RowBox[{"0.4754434894158368`", "\[VeryThinSpace]", "+", 
  RowBox[{"3.0689745276171316`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.814292457238614*^9, 3.814292460815241*^9}, 
   3.814293170011812*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"cda68c5f-e9d4-4884-aa9e-0746dca09d18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A2", "[", 
  RowBox[{"2", ",", " ", "0.6"}], "]"}]], "Input",
 CellChangeTimes->{{3.814292465133119*^9, 3.8142924686441927`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"6ef5ae97-4a69-4641-abf2-ff95fc5db630"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.9508869788316736`"}], "-", 
  RowBox[{"1.7186257354655932`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.814292468988687*^9, 3.8142931700485687`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"3ee40c71-084a-4b59-ae1b-9fa39f41b2c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B2", "[", 
  RowBox[{"2", ",", " ", "0.6"}], "]"}]], "Input",
 CellChangeTimes->{{3.814292471437352*^9, 3.81429247413194*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"703484b1-b766-4979-b18b-5888565b00b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.9508869788316736`"}], "+", 
  RowBox[{"1.7186257354655932`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8142924746610317`*^9, 3.8142931700815277`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"4abc7173-ae9c-45bc-bcf9-ed45000aba1d"]
}, Open  ]]
},
WindowSize->{959, 1021},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7777, 232, 485, "Input",ExpressionUUID->"20c1194a-d253-4eeb-b11b-e7e947750c56"],
Cell[8338, 254, 5250, 138, 320, "Input",ExpressionUUID->"55355dab-c116-4b90-8054-639fad051b43"],
Cell[CellGroupData[{
Cell[13613, 396, 841, 17, 55, "Input",ExpressionUUID->"9a057203-c824-421a-be85-d981858d89b7"],
Cell[14457, 415, 21925, 431, 375, "Output",ExpressionUUID->"d1a7791a-cf46-442a-abd6-15f771819a2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36419, 851, 2535, 49, 55, "Input",ExpressionUUID->"c36edbad-4211-49e7-8f20-4640df11a7f7"],
Cell[38957, 902, 88613, 1702, 1631, "Output",ExpressionUUID->"0b32e6e7-4810-40fe-8ebb-f5cc54d0696a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127607, 2609, 441, 7, 31, "Input",ExpressionUUID->"38ae9721-8ec7-4829-8fb7-2f7b306aebdb"],
Cell[128051, 2618, 709, 12, 35, "Output",ExpressionUUID->"0af918f2-7827-453d-9d30-1b8a4ab29f0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128797, 2635, 278, 5, 31, "Input",ExpressionUUID->"9c4ba013-abb4-43c2-be72-68823207192c"],
Cell[129078, 2642, 432, 7, 35, "Output",ExpressionUUID->"7fcd9b6a-1ed6-43f8-810e-fd6adc478f16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129547, 2654, 397, 6, 31, "Input",ExpressionUUID->"c1937cc3-f185-499a-a675-094e87bcd9a6"],
Cell[129947, 2662, 417, 6, 35, "Output",ExpressionUUID->"d2d49a33-af72-456b-a665-3b189ac9ba5d"]
}, Open  ]],
Cell[130379, 2671, 243, 3, 31, "Input",ExpressionUUID->"34de756f-5dce-4d87-a3ac-615aa3bccc89"],
Cell[CellGroupData[{
Cell[130647, 2678, 230, 4, 31, "Input",ExpressionUUID->"dbb1b7ae-1ea1-4d98-8fcb-8aa087d7fe3f"],
Cell[130880, 2684, 286, 4, 35, "Output",ExpressionUUID->"a72c7bc7-b1b9-42b6-b07e-8b10d47b7f8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131203, 2693, 230, 4, 31, "Input",ExpressionUUID->"116a7729-47f1-44ae-8821-1a6852667fd7"],
Cell[131436, 2699, 312, 5, 35, "Output",ExpressionUUID->"cda68c5f-e9d4-4884-aa9e-0746dca09d18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131785, 2709, 232, 4, 31, "Input",ExpressionUUID->"6ef5ae97-4a69-4641-abf2-ff95fc5db630"],
Cell[132020, 2715, 284, 5, 35, "Output",ExpressionUUID->"3ee40c71-084a-4b59-ae1b-9fa39f41b2c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132341, 2725, 229, 4, 31, "Input",ExpressionUUID->"703484b1-b766-4979-b18b-5888565b00b1"],
Cell[132573, 2731, 286, 5, 35, "Output",ExpressionUUID->"4abc7173-ae9c-45bc-bcf9-ed45000aba1d"]
}, Open  ]]
}
]
*)



==> experiments/sgd.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    135397,       2790]
NotebookOptionsPosition[    132875,       2739]
NotebookOutlinePosition[    133208,       2754]
CellTagsIndexPosition[    133165,       2751]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lmin", "[", "r_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", " ", "-", " ", 
      RowBox[{"Sqrt", "[", "r", "]"}]}], ")"}], "^", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lmax", "[", "r_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{"Sqrt", "[", "r", "]"}]}], ")"}], "^", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MP", "[", 
    RowBox[{"r_", ",", " ", "x_"}], "]"}], " ", "=", " ", 
   FractionBox[
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"lmin", "[", "r", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"lmax", "[", "r", "]"}], " ", "-", " ", "x"}], ")"}]}], "]"}], 
    RowBox[{"2", " ", "Pi", " ", "r"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rp", "[", 
    RowBox[{"r_", ",", " ", "\[Gamma]_"}], "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       RowBox[{"2", "\[Gamma]"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}]}], " ", "+", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], "^", "2"}], " ", "-", " ", 
        RowBox[{"8", " ", "r", " ", "\[Gamma]"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rm", "[", 
    RowBox[{"r_", ",", " ", "\[Gamma]_"}], "]"}], " ", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       RowBox[{"2", "\[Gamma]"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}]}], " ", "-", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], "^", "2"}], " ", "-", " ", 
        RowBox[{"8", " ", "r", " ", "\[Gamma]"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A1", "[", 
    RowBox[{"r_", ",", " ", "\[Gamma]_"}], "]"}], " ", "=", "  ", 
   FractionBox[
    RowBox[{"2", " ", "\[Gamma]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           FractionBox[
            RowBox[{"1", "+", "r"}], 
            RowBox[{"2", "\[Gamma]", " ", "r"}]]}], ")"}]}], 
        RowBox[{"rp", "[", 
         RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}]}], " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{"1", " ", "-", " ", 
         FractionBox["1", 
          RowBox[{"2", "\[Gamma]"}]]}], ")"}]}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         RowBox[{"2", "\[Gamma]"}]]}], ")"}], "^", "2"}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "r"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"8", " ", "r", " ", "\[Gamma]"}]}], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B1", "[", 
    RowBox[{"r_", ",", " ", "\[Gamma]_"}], "]"}], " ", "=", " ", 
   RowBox[{"-", " ", 
    FractionBox[
     RowBox[{"2", "\[Gamma]", " ", "r", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"1", "+", "r"}], 
             RowBox[{"2", "\[Gamma]", " ", "r"}]]}], ")"}]}], 
         RowBox[{"rm", "[", 
          RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}]}], " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          FractionBox["1", 
           RowBox[{"2", " ", "\[Gamma]"}]]}], ")"}]}], ")"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "\[Gamma]"}]]}], ")"}], "^", "2"}], " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "r"}], ")"}], "^", "2"}], " ", "-", " ", 
        RowBox[{"8", " ", "r", " ", "\[Gamma]"}]}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2", "[", 
    RowBox[{"r_", ",", " ", "\[Gamma]_"}], "]"}], " ", "=", "  ", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "\[Gamma]", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["1", 
           RowBox[{"2", "\[Gamma]"}]]}], ")"}], 
        RowBox[{"rp", "[", 
         RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "\[Gamma]", " ", "r"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           FractionBox["1", 
            RowBox[{"2", " ", "\[Gamma]"}]]}], ")"}], "^", "2"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         RowBox[{"2", " ", "\[Gamma]"}]]}], ")"}], "^", "2"}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "r"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"8", " ", "r", " ", "\[Gamma]"}]}], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2", "[", 
    RowBox[{"r_", ",", " ", "\[Gamma]_"}], "]"}], " ", "=", "  ", 
   FractionBox[
    RowBox[{"2", "\[Gamma]", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["1", 
           RowBox[{"2", "\[Gamma]"}]]}], ")"}], 
        RowBox[{"rm", "[", 
         RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "\[Gamma]", " ", "r"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           FractionBox["1", 
            RowBox[{"2", " ", "\[Gamma]"}]]}], ")"}], "^", "2"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         RowBox[{"2", " ", "\[Gamma]"}]]}], ")"}], "^", "2"}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "r"}], ")"}], "^", "2"}], " ", "-", " ", 
       RowBox[{"8", " ", "r", " ", "\[Gamma]"}]}], "]"}]}]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.814205464352738*^9, 3.8142058046392803`*^9}, {
   3.814208792594583*^9, 3.814208901394491*^9}, {3.8142089956609917`*^9, 
   3.814209001825033*^9}, {3.814209146210506*^9, 3.8142091493209476`*^9}, {
   3.814209560735238*^9, 3.8142095661009197`*^9}, {3.814209620102339*^9, 
   3.814209626164135*^9}, {3.81420967259988*^9, 3.814209690660391*^9}, {
   3.814210186680311*^9, 3.814210197581814*^9}, {3.814210244829666*^9, 
   3.814210246605603*^9}, {3.8142116106920843`*^9, 3.8142117016955023`*^9}, 
   3.814283869279292*^9, {3.81428391422165*^9, 3.8142839357659397`*^9}, 
   3.8142848401081953`*^9, {3.814291939676611*^9, 3.8142919409316053`*^9}, {
   3.814292243019368*^9, 3.814292345879464*^9}, {3.814292620150895*^9, 
   3.814292621857746*^9}, {3.814292676872676*^9, 3.814292678070342*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"20c1194a-d253-4eeb-b11b-e7e947750c56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"TODO", ":", " ", 
    RowBox[{"add", " ", "mass", " ", "point", " ", "of", " ", "MP"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Phi", "[", 
    RowBox[{"t_", ",", "\[Gamma]_", ",", " ", "r_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"A1", "[", 
      RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"rp", "[", 
        RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], "  ", "t"}], "]"}]}], " ",
     "+", " ", 
    RowBox[{
     RowBox[{"B1", "[", 
      RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "*", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"rm", "[", 
        RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "t"}], "]"}]}], " ", 
    "+", " ", 
    RowBox[{
     RowBox[{"A2", "[", 
      RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"1", "/", "r"}]}], ")"}], 
        FractionBox[
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"rp", "[", 
            RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], "]"}], "-", "1"}], 
         RowBox[{"rp", "[", 
          RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}]]}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"rp", "[", 
                 RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "t"}], 
               "]"}], " ", "-", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "t"}], " ", "x"}], "]"}]}], ")"}], 
            RowBox[{
             RowBox[{"rp", "[", 
              RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], "+", "x"}]], 
           RowBox[{"MP", "[", 
            RowBox[{"r", ",", " ", "x"}], "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", 
           RowBox[{"lmin", "[", "r", "]"}], ",", " ", 
           RowBox[{"lmax", "[", "r", "]"}]}], "}"}]}], "]"}]}], ")"}]}], " ", 
    "+", " ", 
    RowBox[{
     RowBox[{"B2", "[", 
      RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"1", "/", "r"}]}], ")"}], 
        FractionBox[
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"rm", "[", 
            RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], "]"}], "-", "1"}], 
         RowBox[{"rm", "[", 
          RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}]]}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"rm", "[", 
                RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], " ", "t"}], "]"}],
              " ", "-", " ", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "t"}], " ", "x"}], "]"}]}], 
            RowBox[{
             RowBox[{"rm", "[", 
              RowBox[{"r", ",", " ", "\[Gamma]"}], "]"}], "+", "x"}]], 
           RowBox[{"MP", "[", 
            RowBox[{"r", ",", " ", "x"}], "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", 
           RowBox[{"lmin", "[", "r", "]"}], ",", " ", 
           RowBox[{"lmax", "[", "r", "]"}]}], "}"}]}], "]"}]}], ")"}]}], " ", 
    "+", " ", 
    RowBox[{"2", " ", "\[Gamma]", " ", "r", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"1", "/", "r"}]}], ")"}], " ", "+", " ", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", " ", 
           RowBox[{
            RowBox[{"-", " ", "x"}], " ", "t"}], " ", "]"}], " ", 
          RowBox[{"MP", "[", 
           RowBox[{"r", ",", " ", "x"}], "]"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", 
           RowBox[{"lmin", "[", "r", "]"}], ",", " ", 
           RowBox[{"lmax", "[", "r", "]"}]}], "}"}]}], "]"}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.814208920076908*^9, 3.814209012399601*^9}, {
  3.8142091639917603`*^9, 3.814209186038271*^9}, {3.814209553053117*^9, 
  3.814209554594553*^9}, {3.81420958728528*^9, 3.8142095903227158`*^9}, {
  3.8142097088106937`*^9, 3.814209743629209*^9}, {3.8142097758339567`*^9, 
  3.814209782889265*^9}, {3.8142117303834343`*^9, 3.8142118153968477`*^9}, {
  3.814211849557395*^9, 3.814212007606162*^9}, {3.814283647039332*^9, 
  3.814283664212796*^9}, {3.8142837310785217`*^9, 3.81428383652458*^9}, {
  3.814283901254644*^9, 3.8142839017899323`*^9}, {3.81428411681386*^9, 
  3.814284121456753*^9}, {3.814284751435974*^9, 3.814284776797139*^9}, {
  3.814292534054985*^9, 3.814292537604714*^9}, {3.8142927313155947`*^9, 
  3.8142927374034233`*^9}, {3.814293997785479*^9, 
  3.814294000662825*^9}},ExpressionUUID->"55355dab-c116-4b90-8054-\
639fad051b43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Re", "[", 
    RowBox[{"Phi", "[", 
     RowBox[{"t", ",", " ", "0.9", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", "100"}], "}"}], ",", " ", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", " ", "All"}], ",", " ", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0"}], "}"}]}], ",", " ", 
   RowBox[{"Frame", "\[Rule]", " ", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.814293680527934*^9, 3.814293684911837*^9}, {
  3.814293764877625*^9, 3.814293787058608*^9}, {3.814293869992879*^9, 
  3.8142939308884687`*^9}, {3.814294036766444*^9, 3.814294042708444*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"9a057203-c824-421a-be85-d981858d89b7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k8VF8UAPAhW1E/CSHZE7KT7O9g7EuKJHuSJEkRQkhIkiSVSlJRSCFL
oVwkVJTsYoZsCUkiS+R3n39mPt/POe+8e+69774ZUfcTew8zUigUAn+Q32JX
lh+mC1XrCl2S4jfRZIQXbNLCx73uEQN+R4svfl8mqoOfZUp55RO7p38esZGb
J66pDTmtT3xBMEuuEc3c/puoUzx5hMULEdG8jy9axv4gwnhWXq5kvCG8+8PW
qn4ZJm4kG+ouXa4nMjwfU3/b0In8/xLezId8IOw9KVKbC1uIhoQWk9kjnwi3
M4MRokrVxFQ0x7fg3M8Ehd7wfOD4QXT2Tb70XEYrYd0nUHkhsxKtY7TxOX2z
neDLX+MtqdWIbsCfZ78vdxJVh+M6T9xrReIRt36djO4mCnIvahw260IFr7VV
p0J6CLdQGdEltV6kvdQX6HuSRlA+CbAuhPShd5rnyyaO9BHPPkqJd3F/RU+0
N4XvzO8npA6qfN0uM4B+9XjcC8j9Sjx421H4H/MgUg8trSrKGiB4y680OuUN
onABtoHpjEFCmbPWX0hyCNWWHVijnDZEOL2RLqkIGkLrDjyROHlzmHhlwh7L
8mgIWc8vGRYkjxDNc65XLUqG0M2bVkd+Xv5GDAy6MnrmDCG6Wkac/MVRYkrg
VEJNzBCS6PiVczz6OxHHSBsNsBxC3qcNPuRFjBHcmy3+aq8ZQgXc1yfGQ8aJ
5x+G6pNyBtGfopH1OwIniEdCcnsy9QeRjo26gvfJH8SU2okvfs0D6P3VnpOj
R34Stg6Oqps/f0VxqTfeXVOaIuD8felfRl+RrBfhoJI/RVAdHW5cftGPTrFe
DT2V+4to88i5OSvQh/4ZqlZOZfwmGhZqfMXNvqD7PDSrJKEZIulad0cdTzei
Dsf0KaTNEPb+ISOpg53oUnQn5cTNWULKKHLQ8mI74nsTYvDj8hwRPKrhYsz5
GVUki7clsM8TnO0lndEMzcjFvdFD9uI8MfWj/kLE7yaUySAUeyx6gej6sFCe
RXmPjD/X8bIzLhIZnxuPgVADGss48Tg3YpGgbJf9+sy8DilBdcP3kL8Enwrz
ZpbOGtT2n/eBi/N/iWwatdhoZzUK7uMakwpcIqrYb1/cYoJQZbgHu9fJZSLy
SrN8umcZOmi1Po315zLBebzN4+zjUsQkVCr72OcfMXVk37L+2mJk9prVauTI
CpExNmkt7/wMKa24z/JOrRCUY5SWOzE5KEHE9aO4NgWAIyEtdj4TRVZziGlH
UqA/51JUf3EGCnAvP21bS4GqQCUxJv9byGuN1zsfNgaAQUU7x3XJyCmTZ2uM
BQNElu4JMHWIRdaGb/zuJjEAJYsW4+/uj6gjfrUlbdhd0+GJb6wI9QtCfB/5
GIFi32VEYTtDyEo1Hhtxwr6q/klNMJYQeXcG/cvAbguZ5a9IJDZ5b9+0eZgR
qjIbJc+pXCNY2Ns9FaTXQNXnWSmFazeIxSdR5cbH14DITNfxjohbxKSF4ga3
wjUAkVOCr5buEAM/aAeDZ9dAZI1Kr9T6dKIj8VJJkgYTiMTp1XsW3yPeK2is
zTnLBAW1I+/7QjKIyuYRp+pqJsh4/zJQZyyDeH4ypaCbmRmqdj84Pil9n3jE
pc80bcoMkX/5NJK17hO3i37uX5fIDBlPjhu+FblPJNrefSLWgt1E3SPSk0Gc
mzVb0eRlgQz/PeO7fDKIgBvze20csHW9F3c9uUd47Xr06Fg6C4h4L9Q+U0on
nLpsFs8PsEBV3lWePt80wvoMg1WaJCtE6kZbNBy+TVAF8u8Xe7OCW7vcC2f+
VEK9wmm28RkrgJzL+tiE64Ss0zrT4WlsKteKQE0yIbL8Im1ZjQ0iG7c9+Hzm
CsGdfniKJxS75P0Gp5U4go3YRJVHbFC1j5hWEYgifkb6jrsYrwWK2VkHb8kD
xICoIBF0CVt+8MiGmEOoo+Zd8pVPayHy2qFCamgIqmTaplm1fx1AfYabxEgi
ep7Vcrnrzjro581JPs+dgh4ZRX6d6sPxr7MTnZ2pKDGuJ07Uix1EfpjH1zjf
R84cyZ1RwRzA+ZqxZoT+BFk/JXbcecUBMDPzz+X2M0S1+hFeRFkPVbKHFPzz
C5BskonkUNx6mKIsL/RGFKGlTSsBhrc2QJVk3F4OwzLUtF5tLZMzJ6gfyS/g
vliDWsy5Uj+GcUKBMc3sosYb1HVxUvJWGieIiPVszvz+Bg0xP6bK93IC3+Vt
3t4mb9HS8uZIe8eNEHZPL+DNcj2SmVz4k3eAC9i6JeGnWhNSlO2ICTrDBVWq
F4w1upqQmvdzbv1bXKAtXrNhXfBHpD/irdzZxQW1Vvnpm4o+oQP0nuMM9psg
Ks1o4su6zyju4+uhfXbcoK7wxN3GoBUlctz2FwnkhqEYDSuN2FaUYhbIOH6d
G6TeelrINrSie3XyIpHt3CDCx/dU1bQNlVbec8y15QGp4EyDl0Q7erUUOhYQ
wANOTBznJkPaUY2m/RkihQfaLM155Ura0cdSzpttrTzQMKsiWyvZgYafnWv5
t5cXrHO2uHn960BjE84H353ihSRhh2uTSp1oSkZz6loyL0xpc0dEeXSipUfT
66VbeKFAqOtCV10n4r53yNRmz2bo3dxh4BnZhfSvGFY93s0HQ0PbNFMbulGk
WXFOiy8f9Dbc3c72oxtVMotfW77MB/12zsNPOL8gzTCKp00jH2Q/0/l2c98X
pHK0gn3FhB8ElUSuGHR8QackZGalvfih4K6S9rWZL6igL5Vue4Ef0tZ1vZDm
6kGydoGFuW/5IWD+ENdO8x4kYaC0305fABSb5SbZS3qQ+797cO6gAHDaZZ3v
aupBGWUbZPIiBcBaolKaMtKDBBUnlhiQAPTfzBn35u5FPFsfP3iqtQUo3h5b
/xztRbZdPAldDltAe9cyy+DZXpR8Lfr0mpAt4BW8O5S42os2rHM3OfByCzCx
g8Se0l7EMic4ybRTEKT2fivZutiLqM8vdSrYCoLHeS39prU0FHV8scrBXxC8
CmmGFH4a+jfYea2gUBDCgoZdFnfSkPY9o7M9zYIgW+2oW2dAQyEOJZ4sU4KQ
utgjJbyHhuaakzWc5LeCxe7akHPeNKSWwCB+wXIrdGm4RV0JpKEAYz+O5z44
fnpru0oUDU29tuxjfbIVtPfTnExSaWg0ly2maLsQNKi0Z9IRDUl6BvnSjYSA
b8KV1ttAQx6iI/vXegoBk4Z3VdRnGuq/+UbGNVMIrK1Zy5u+0pCQjTJ3/Bsh
mCrJ7A78TkNOG+4vFw8IAUy8LPk0RUPd0eHN60SFIdgn8GjqPxrigx9lO0EY
Xi5WcnEw05HdX8eHbq7CEFn+ZMsudjpqOakRWHpXGDKmtj0o56UjTrls16+v
hCGhsOUlryAdWY3ymnL0CkOXrNNBJVE6OqywuF5pvQiwray3yJGhI4ueC1l8
QiJA+eev5KlAR6oXeHQoCiLgxOKjSlehI0GVh23fCBHI9nvlsUmdjpj6FH0+
WePr77s3sGrT0UR85ZoXB0VAe98dx9cEHbWqWdxJPyUCEicnONUM6OhB4pH3
x1NEoGvgfmiwKR3Fa84e3JclAtFnx4cNLejo5EjUgnapCKQw7uylWdGRfTLn
VYl6fL80VVH9PXQEuulSHF0iMLMGfANs6EhqbEfV71ER4Bxx8Q/ch/u9Uba/
Z0EEvExdOk3309G8nvHPmnWi0E8f2jVlT0d9P9pic7eIwpJynPQxBzqqu+Uu
lCwrCkyFA7teOdLRM8OpkjM6ojB0LHd4yImObvw6a3nQCju9IW/EmY7C77IP
m7iKgmDPyX81LnTkaXorTNFPFBradA1CXenIclaSm++cKBS8NezhdMPzd7/4
ycpVUVA8oCoUgy1oqW/w7YEoTPF6O3ZjMy18+vKxSBTs9Td92XCQjsYznU+V
1opCsAS1WxK7xXp8bXq7KEApd5IYdvlS8P2YEVz/wSu5NdgPslk0js+JwuiN
/O53uF68bUqzLZsYMHWVFQVhn6KIeWnziwEf79a29dgH8vJXxGXEICngqfll
PF6w17nJriUG1mhSfA73I8X0Qf63uRh41Sm5WmBzFtjXfXESg9HOwvnLuP95
xxHnmuNi0LXn+dArPD/9rAGzOeFi8IqaxvkFz199EcPlq1fEABpZD43g+b3B
vvWVWyEez4OM2U94/sNf5NqY1GArOQ08w+tz+JD6uEKrGKi6SOyOtMPzVWEj
sDIjBgFu5yqX8fq2escH31UXh6TEaxpBeD+U8/JxxpiKw/wD7tv/8H55UJP1
2MdBHJhKW9eHm+N+Bao7tMLEge+VTNIREzz+93OqX5A4FDTsTJzRw+sjffgX
r7EEpMZsDDmkSkeLl05X0OwkwEtOmLNemY6yJ2NiMj0lQN00XFFGCa9P8SN+
5VgJ6HJQEZ6Sw/fXHdWzfCsBIs/H489tpyNJ22PJ5w22gZ8pzeW7AB21lYY6
mdlsg5kuZXDjp6Nz/AmSGw9tg+ybuq3dm+mol55Xnh61DZysi660c9PRtaOT
A2XV24BaxXJpegMdUSJOqkwRkuDmW/iyYw3ej1/PLZfuloTs3/yJ0Yx05EhN
rj/rKgkZ1194qTHQUenaIkf2CElIyBbY9wifDz4pM+clKyVBe3ho+MUCDQnM
MVn9aJIE7hqDhth5Gqo/wMNXTJOEvKN2wwfmaEhMWC1Pb1kSbK+5d3PM4vMm
J6jNSXs7dHXzv8nC508sR1y6uMV2EKxce+fGTxpSPZHqNea4HYInDj67NElD
SaplS0Gh28GrwTg0aoKGjNCixLXy7ZCxGKz1YJSGnredPf1OXQpgiVsjC593
2TEe7gOmUiCRwmJV109D6Wrmu/86SEFBx8jgeB8NxafyScudlQKRkBJ3Kp2G
DjkV9SZV4/x4C0vpHhpyWH/7XU6LFCSJblh//AsNWVdGltYMSgGTN+VbcTc+
70WskmaYpYFvZ2+hdRcNcQ+NGtibSUOC6TbeF+00tO76J8WTjtLg4xG2RQCb
YlS6Nd5HGqg2iQ2RbTQ08fj8XEWiNGTybeqzb6Wht8eEngi3SsO8eZybMj6/
Xwkyp6oPSUPBL3bWwmbcX9N49J5ZaVB1du5Txk5XKHM5v1kG3M5+GCM+0VDg
bxuub44ykMn6qf1sE16fTM2VFR8ZGH171p8b232f6ARfuAyYWEV/etpIQ1Yv
Jt+aZciAulxC/OgHGtoeevHMsyEZiNN5FB/2Hr8vZP0862dloP9jROp2bG6a
nU0/yw6I/Irm2t7hfggJOS7pHTDaFxuoht3FiPpPH98BxbKiXJvw++hjUVZT
YvgOYHMRM/5UT0O1Hgnlj6/sALfYZ0cvYxfWHUjpLtwBlHcxJv9hZwfBuema
HaDI/+FHSx3uT2q7L3vbDuiNStqbih0fP2Os82cHBP9OkJfCjtTqUbVjlQUP
m6Ur029x/xPVoif4ZGEi8U5MJba71ZW/GZqyQHlEYXLE1uKSyWeKkAU+VoOd
WbV4fAwO75quyEI2t0d/KLbbr4uDNzJkofFvw1sb7Ojm75ula2RB4oXXVlZs
3ip+5ekWWUg5tiFi4A0N5eSbWlQMyoKfTdNCJfbHxJxIS2Y5oDps3xKK7Rbe
fZuXVw6GZH2fO2BPH19b0icpB7bs26ha2Jstj34/aSIHbCe/a6zU4Hx26b03
LslBw1XnvKvY04v2Pq5pcjDzL98mGDt6LC5W6qkcZPOaIVfsnHej5eUf5SDy
huoHRWztMr72831yoC1W6iqA/THb5KfFlBwkwFQGE1nvQrZ430Z5aAw8vqmn
GtcL6tLJFpOH1KgZjXps3iNs9idV5KFAuGKuCFvLyCthzT7sCaZtV8h8JqnZ
7anyEKf0osqczJ/Z/9+vbOzKXgFt7OzBC9LlZfL4+dT+JovdVPPN2aJHHiZ6
k+v+I/PPPa7zE1KAVEqbypcqnO/X2a+hoAAePDeKmrC13Fj/MoICpG3uvlCN
7UYcUbh+UAHmlcdEcrFzliVTyzIVYIr+GoVja/+wex5VogD22paXA7A/9sY2
mtcpALfLx5ve2NMVIxT6NwXo1z1/YD+2kE6r6jkeRRC8q2Kpgn3kb/LdLHtF
eLktSvg3/j2VYjXx5oybItRyPFKewK66bzhm6aUI6pQFl2FsPpN5tT9BitA8
ffpfJ3ZDinOz0U1cb0pQsxJbWl5qzWi7IpjERXy8jD3u9tpLxkYJEt5d91PF
PlH3TSXfUhkaNRPEL1Xi+pB3TNYOG66fjsHmrPB7mOOiDIqsLg0R2AX5C1yZ
J5TBadLdLwB7OpV9OvWqMmTw/P7gjB14TKEgql0ZbKXjaxSxwziDZO2cVaAq
TNux6zUNNcZrebQeVoGkbKWfLdhbmSlp1r4qwGc0EtuEXbkQx24eoQIzf+aq
a7Apg7fHiPsqsCSecvQp9vmSymzpYRWI5tRLOY8d78CybdlHFfy+pfxQwdZV
5PjzPUAVuJ1qAxWwfzFz1XeEqULDbh/mHdj2hVuPFiSoQhW3pYoY9ja2nU8P
5amC+oJFCyd2Vcmhne/HVSHhJbvEz1c09Iez2vCm906w/qesUYCdO1LHG31q
J3APpZ7Nw3Z+1fjNL2QncGQzNWRj1x7pumgWvxNe5o353se+WvmzaTlnJ3i1
NTJdw5b1EbLz+I7zm1l2B2Efqg/1VPJSg9qxhwZUbA9tSas/J9RAqkRjrx62
Z2HzzoogNehnFfPUxfa6s43Z8IIaNPC03FXH9j3x6aH9IzXQPsFgIYcdsln8
a8SQGsgGfru7GTssoamBOqEG8CjzHzf2WYbggrUzasCXZebBhR053hhxbc0u
WIpV1V2PHYsChR6L7YL+kZIda7CTj7x3/Oi2C/z+MH37WYH3Y2+AwTWvXZC0
ezj5B/b1PcI77P12QWSHusE4dqpWwOLXiF1APbKlcAQ7/T+hW7Ppu2Bm11IV
DTv3xckOQdouiH5wJ7cRu5qVf8+xA+qQ+p/XyafYIw/lzboPqgMH98PTT7A5
gGpg7K0OJt3M4TnY9sEndoqHqgOfsvCdLOyfo2/5e9LUYerhE+Z07K3vTw2Y
9atD3vPclCvY+p5xPS9HcX6XbedlbC/G9DbJX+qgPpi+NQG7WPNdHSOjBojc
my6OwzZ/IvykXFwDXt6uWB+FfSah0V/miAZQ3QQPnib7kRrwST2hARmxYl/8
sWtr5w6zBGtAgupuu1PYnMti9gNxOD64sv8E9uPjZ7Rv5+L4uqWIo9jtVpLM
6yY1QH06zMkFW2lj5I3vAZoAF69vMcMuZ+uUqg/ThJQVJgZTcvwU+YrMaE0Y
So0dNca2/dnT55qiCfPr818bYgc27ZLuKNKENj7hSD3sVxd/VtRM4+srxg9q
YJswun6946cFbs4p4TLYnxdK/M8Ea0GmTU66NLbDLw6W/ZFaMJ9kXyWFfay/
XIYrSQvyOM+wbcdOrOQNiMvXgomN3k/EsdtCPrKcntSChn/uGlux3X7ryFr5
aENDeMPBjdjruSjNbQHaIMgQn8FJ9qNY4+94VhsymWr7/8Pm9jWq8ErE8b3X
D2/Abhi1MjtfoA3Zv+wj2bEV6a5eL2e0Yar8yxwzNm1JlINY1gbbjjcWpOO3
DOW/ZdYB7py5B0zYQ/Zecy28OpAyqmqzhtx/rX6xP9R1oHb36xoKNuXduUyx
szrgsaa95285DT39ZmCSE6MDUz4aVNIOLCwTCok6sMRQ/XQRu9ggXkXnng40
XFKMXsD2qkyu2V+tA3nGe3XnsJuLHvYnMOtC3Puy4Wns++lvBecu60Lew/bp
Mew0J9nOfTd0YaL+5VnSqQLXrhan60LYvcC1pBNvuLGcyteF2tZQ8e/YIYl/
f04043pL4Qe/Ye8NV3ozsImARm82piFsJpe7Rz/eIiDh7fsuGvbKFiYJuQcE
jNpxhpFe7PamX8olwLqPQYT01D51G9MKApjKB4/2YvdatmrX9hIQfDiCuQf7
SzoTG+0/ABEOZscu7KJEzZ6WvQAWwruCWrHd72xgLrcD0M6+p0yaK3tA/r4D
gKJk+GQLtl91fNQJdwC2N7eOkJad+SLNcQqASXin62fszAOhwYZXAfJWLA99
wk6ReMXz8hOAyZvesg/YBkpJxL1W/PeeNyGK9LSOx9HYToA21tvmpK33c7y2
7QPolflEf4/NEe/k8WsS56cmrCUd/XPpucwGPajqbzjRgB1QrmN910IPujZL
hr7FLnGoZ+y2xnGlMjPSfxatS7j36UHw3SwB0me0PAQSnPUgpf5CRS12+Kv4
oRBfPaBqujKQvlDZGWyfpAcchk1pNdi3a07e39SG8/XPbKjC7nH/a7O7Sw+W
rrCMImzBNTEsl3r1IMnhSzXpdIPUY4zDepC5zyaQ9MPayp2/ZvWgOCNsoBI7
r479/cfN+jCRrlP/Ghu9z5q+6KgPPo7KqAL7OV/zybOu+pCxJ/sB6UzPxSm/
Q/ow2m4VSzqecffP/cf0gUNN1oq0reb8+LZQfWhUFe4vxx7LMRuuvq0PSxvu
cZDmvvizc6FbH6ZgLOYlNksn//4fNH2wftrlS3pBgtrR/xXXF53cT5peldpW
/10f3Hguy5DOmdf7fH1BH9K+XPv8AlvXK+W9Er8BCK5LkCR91Fjj9VF7Awhz
CRorwZ6U4n9b6GQAbDa6HaRPrVtoXHAzAHVJmRrSYU0vey8eNYC8fSduk06y
UV/KCTGAAr9sC9Klrru0xtIMwGfpzotibMbgnWXeXw1AIq0tq4hcnwM81c+H
DeDlyYrrpDm0ZhsWvxtAbRCKIc3zr7grftoAtHWEPElLRavO566hwky3ohTp
3Ukqu8a3UaGZ9Wzhc/J5zVYqOeZNhWw5h85C7IbuQw33fKkgJVr9nvTMuhs9
raeo4OehW0na/Pgig3YorqcemkV6UemNFUcCFWyrFwJIH6iwHc17SgWvoNHN
pHk/Bm2ZnKIC999LPgXY+is58mKzVEhjCnAn7avYq2e3QAWLruP2pOuSwauS
wRCoLjeopE/vX1uSyGUIBadebCXd1n/bSkHVEOZHhFrzsa/+fn3OL8gQ0mJf
mJL2bUk66BRqCG0PpfVJWxQe0jOJwBbK1iTNcmItg8gFQ8jrebeDdNiYbeSn
G4ZA2ZW+gbTn1/Fw+VJDUOc90/EMW/sTf9jEjCGEGfv7kuZ/NuHYNW8IxQ/M
vUj/SUBatUuGEM0i70660Ozw3ztMRpCRxWlHWrKuIMSc2wh8Tpvrkt742vhM
rooR+Nle5CQ9kns60OuUEcwbVVQ8xbbb+o+eHWgEtvfMSkm/vRJr/D3ECJrj
BwtIZwbc5PM+bwQBHUqPSLvrlpUfSzEC6yO6V0nTPy/98y01guh1a4+Sbp8/
f+H0ohFwy8wJkaYe45gq+WcEUgO3BEgX01Ls/zAaQwpQeUkn12RJB7Ebw8uy
/PWkrRPqPwQLGgN1W/9SHnajMDtnmK4xvPK900u61ig5NSrKGCi/JO6THvas
aAqJNYZGgb67pFkuDDH6xxtD0u3026RN6tWOH0o2hoxguZTVesY9etQH+H7l
Fy+QbjWRGGeuMYaZIdUTpAfMSnUuMpiAtdBWfdISl9iyz6w1gUiRD9qkPT84
cHlvNAEf5/hdpMfMV0bMRE1APUtLjvS0hUkSh54JvDp8iJ80w+4vA1ciTaD3
7a2ZJ+TzJ//5kH2cCaTx20+RFtnQMCSSZALRw+ITpKGpZKTwngkwaQwOko40
vzrWWmkC2qpLraQpJibTm5dxvltA6Wq97YR/P5MppG2ce75aj1VtJpvDFKA2
On+1Xp34Hw1BU+i6X5W9Wo+6suCoZQqZ4aV3VuvplTJknMHx7eHnSRcb86Vs
jDKFqtRDkaS9rEIkz8ebQmq6zVnSnx11zT3vmEJDx94g0g8C61JkX5uC+ub3
x0hT8zq2l1HMAPaF25HOK7ttkbbRDF4JRO8hzVPvcjJCzAwkzjyxID3ydaTc
kGoGfr6OBqTjNs9ZtlwwA4+rUsqkS3t0slJumkGz/BF50sP3opfsHptBqudr
GdL6UlxPeurMwHb3M3HSS+pybMPM5uAVmsxLWmbZ3/Uxjzk0GIZvIn2gurz0
6DZzUHQ6y7la39Tk8CTVHOZjitaR9nM4VDN33hysxX6v5GK7RNwtFXlkDs0x
lxdJW2R25po2YP85MUtaatL82h0OC1BdWh4nzbsp9kKtvAV0XX7wjTSTelXo
D2sLaBA9N0j66zlVD+K6BVTp9/eQZpNgKGootQDKzmNdpOXrmhj2duHrdcTb
SYesO3LPY4slgOfGT6TrrSg6QS6W4JV46x1p7mu3vly8bwlpxnm1pIOf6+jz
91uCX3R0FWna56852UJWkMmNXpHW/xWzUd3ZCoob9paRfsQpc6b+jhV47N5V
Srq4WsI1SHw3qL/1KSBdfUrYcPuT3RCwtvwJ6ZWJm66j3NaQmimRTTpdJENQ
x9Ya8myUskg/s2pK3JtsDSJ2Hx+Qfh22SPFqtgbqUlsG6Z+Dkf/ebtoDXo1c
90iLmrMuie/fA10imXdJe19OffPv+h5Qjb2UtjqeT9KXutv2gOzjh3dIi5hz
05f49kJeSPtt0gl1/xRFnPdCW5Hcqjm3zlhWpe2FKpunt0hf8//u7da7F5Ic
DVYdV7tGp1rABv/e+5FKOoxH6D+xAzZgv+PRqpPvXfX5kGYD6smeq86RZn4f
0I/jWcqr7ko8/+u2sC28+rhu1SwzDPzVLrYg2PL9Jmm75O4PCg9tIdKvcdWP
FQvD07/h/JDiVXu9ezrSJLMPXurdX7W0e67V8vF9kHn+6qoZOwojc/L2AZ9X
zKp7TMue7xvfBxYOoavu+MPvZ6ZgB23Op1bd8jBEjvC3Aw+mY6se3jFSXPDc
DtRdDq96vmiPtti0HbDlu606TG0g2FZxP9jTnVa98vJUSazvflAsPLDqrACn
swzP9wNTl92qzRWNDMNm9wNflO2q19Zrdvqr2kNCyd5V1zsrHD3mbw8FantW
rclqXVBSZg9snbtX/azAb25lxR6aX1qt+n/ZM3Pm
       "]]},
     Annotation[#, "Charting`Private`Tag$1723285#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{-0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {20., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {40., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {60., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {80., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-20., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-15., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {15., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {30., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {35., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {45., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {50., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {55., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {65., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {70., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {75., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {85., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {90., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {95., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {105., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {110., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {115., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {120., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.814293709141756*^9, {3.814293781514977*^9, 3.814293797452236*^9}, {
   3.814293879386497*^9, 3.8142939391377983`*^9}, 3.814294073990975*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"d1a7791a-cf46-442a-abd6-15f771819a2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gif", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"Phi", "[", 
        RowBox[{"t", ",", " ", "\[Gamma]", ",", " ", "2"}], "]"}], "]"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{"t", ",", " ", "0", ",", " ", "100"}], "}"}], ",", " ", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", " ", 
      RowBox[{"PlotRange", "\[Rule]", " ", "All"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\"\<\[Phi](t)\>\"", ",", " ", "\"\<\>\""}], "}"}], ",", 
         " ", 
         RowBox[{"{", 
          RowBox[{"\"\<t\>\"", ",", " ", "\[Gamma]"}], "}"}]}], "}"}]}], ",", 
      " ", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}]}]}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", " ", "1", ",", " ", "4"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.814208965561215*^9, 3.814208966304193*^9}, {
   3.814209018199552*^9, 3.81420908139895*^9}, {3.8142091977688437`*^9, 
   3.8142091979336777`*^9}, {3.81420925444059*^9, 3.814209340440804*^9}, {
   3.814209373912199*^9, 3.814209374260215*^9}, {3.8142094567986307`*^9, 
   3.814209461103476*^9}, {3.814209495373652*^9, 3.814209519661701*^9}, {
   3.814209754635363*^9, 3.814209763985053*^9}, 3.814211896182826*^9, {
   3.8142833598565903`*^9, 3.814283363875442*^9}, {3.814283436163906*^9, 
   3.814283487879252*^9}, 3.814283550473942*^9, {3.814283849581676*^9, 
   3.814283849771658*^9}, {3.814284044972589*^9, 3.814284050921875*^9}, {
   3.814284160316004*^9, 3.814284174627555*^9}, {3.814284237937924*^9, 
   3.8142842382085247`*^9}, {3.814284333308092*^9, 3.814284433476268*^9}, {
   3.814284891531398*^9, 3.814284918484091*^9}, 3.814292290600616*^9, {
   3.814292843853207*^9, 3.8142928980643797`*^9}, {3.814292956995974*^9, 
   3.814292959488002*^9}, {3.81429314800184*^9, 3.814293152246101*^9}, {
   3.8142932106078987`*^9, 3.814293295276389*^9}, {3.814293336655572*^9, 
   3.8142934446346703`*^9}, {3.814293479450798*^9, 3.8142934798709*^9}, 
   3.8142935185025263`*^9, {3.814293654413116*^9, 3.8142936552568693`*^9}, {
   3.81429379502533*^9, 3.8142938210008173`*^9}, {3.8142938522566557`*^9, 
   3.814293855879117*^9}, 3.8142940315094013`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"c36edbad-4211-49e7-8f20-4640df11a7f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwl1nk41F8XAHB7QiX7nuw72bPNsQtJERKSJCSplCVJEpKfJEWSJbKlSBHC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         "]]},
       Annotation[#, "Charting`Private`Tag$1509024#1"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0., 0.},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox["\"\[Phi](t)\"", TraditionalForm], 
       FormBox["\"\"", TraditionalForm]}, {
       FormBox["\"t\"", TraditionalForm], 
       FormBox["1", TraditionalForm]}},
    FrameTicks->FrontEndValueCache[{{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{-1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {40., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {60., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {80., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {100., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {25., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {30., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {35., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {45., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {50., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {55., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {65., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {70., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {75., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {85., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {90., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {95., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {105., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {110., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {115., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {120., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}}],
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->Large,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{All, All},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwl13k4VV0XAHBzprdkJiQkJJlnnWWWKSFzCJUMRcmchExJQlJJkjIkVMh8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         "]]},
       Annotation[#, "Charting`Private`Tag$1563800#1"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0., 0.},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox["\"\[Phi](t)\"", TraditionalForm], 
       FormBox["\"\"", TraditionalForm]}, {
       FormBox["\"t\"", TraditionalForm], 
       FormBox["2", TraditionalForm]}},
    FrameTicks->FrontEndValueCache[{{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
       Automatic, {{-2.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.9, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.7, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.3, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.1, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.9, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.7, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.3, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.1, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.9, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.7, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.3, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.1, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.1, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.3, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.7, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.9, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {40., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {60., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {80., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {100., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {25., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {30., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {35., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {45., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {50., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {55., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {65., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {70., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {75., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {85., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {90., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {95., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {105., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {110., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {115., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {120., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}}],
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->Large,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{All, All},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwl1nk8VU8bAHCuc+3JviUJ2ZIlS7Kdx36tCSEUP1RCUkm2pFLWJBRKUklo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         "]]},
       Annotation[#, "Charting`Private`Tag$1616552#1"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0., 0.},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox["\"\[Phi](t)\"", TraditionalForm], 
       FormBox["\"\"", TraditionalForm]}, {
       FormBox["\"t\"", TraditionalForm], 
       FormBox["3", TraditionalForm]}},
    FrameTicks->FrontEndValueCache[{{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{-3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-4., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-3.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-3.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-3.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-3.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {40., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {60., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {80., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {100., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {25., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {30., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {35., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {45., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {50., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {55., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {65., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {70., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {75., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {85., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {90., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {95., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {105., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {110., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {115., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {120., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}}],
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->Large,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{All, All},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwl13k8VF8bAHDLjCxT2beQLSF79jAPBmOXLSGEZN8TUqkUCSEhCf1SlhQJ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         "]]},
       Annotation[#, "Charting`Private`Tag$1669304#1"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0., 0.},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox["\"\[Phi](t)\"", TraditionalForm], 
       FormBox["\"\"", TraditionalForm]}, {
       FormBox["\"t\"", TraditionalForm], 
       FormBox["4", TraditionalForm]}},
    FrameTicks->FrontEndValueCache[{{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{-4., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {4., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-6., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-5.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-4.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-3.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-2.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-0.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {4.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5.5, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {6., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {40., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {60., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {80., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {100., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {-20., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {-5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {10., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {15., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {25., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {30., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {35., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {45., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {50., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {55., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {65., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {70., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {75., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {85., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {90., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {95., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {105., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {110., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {115., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {120., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}}],
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->Large,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{All, All},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{3.81429348457446*^9, 3.814293519364716*^9, 
  3.814293573918251*^9, 3.814293623517333*^9, 3.814293705188348*^9, 
  3.8142938563452587`*^9, 3.81429406600695*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"0b32e6e7-4810-40fe-8ebb-f5cc54d0696a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Phi", "[", 
  RowBox[{"2", ",", " ", "2", ",", " ", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.814209035792368*^9, 3.8142090702151403`*^9}, {
  3.814209101753438*^9, 3.8142091027348633`*^9}, {3.814209174162518*^9, 
  3.814209250815762*^9}, {3.814209608547687*^9, 3.814209609577774*^9}, {
  3.814284855738515*^9, 3.814284858193048*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"38ae9721-8ec7-4829-8fb7-2f7b306aebdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.7311043131623127`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.814209251102289*^9, {3.814209599459152*^9, 3.814209637823285*^9}, 
   3.814284867684156*^9, 3.814291950947596*^9, 3.81429206208055*^9, {
   3.8142922669684687`*^9, 3.8142922799565353`*^9}, {3.8142923662574863`*^9, 
   3.814292384373912*^9}, {3.814292555807744*^9, 3.814292559690884*^9}, 
   3.81429264234486*^9, {3.814292698058721*^9, 3.8142927026958733`*^9}, {
   3.814292738529242*^9, 3.81429275903973*^9}, {3.8142931698271646`*^9, 
   3.814293191783338*^9}, 3.81429396245329*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"0af918f2-7827-453d-9d30-1b8a4ab29f0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rp", "[", 
  RowBox[{"0.1", ",", " ", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.81420911535985*^9, 3.814209121870594*^9}, {
  3.814291959204301*^9, 3.814291959377515*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9c4ba013-abb4-43c2-be72-68823207192c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.41250000000000003`"}], "+", 
  RowBox[{"0.23418742493993988`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.814209117869132*^9, 3.814209122208768*^9}, {
   3.814291954303423*^9, 3.814291959796145*^9}, 3.814292281918208*^9, 
   3.814292366320436*^9, {3.814293169860701*^9, 3.8142931930535107`*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"7fcd9b6a-1ed6-43f8-810e-fd6adc478f16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Phi", "[", 
  RowBox[{"0.01", ",", " ", "0.6", ",", " ", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.814284192929237*^9, 3.8142841929759912`*^9}, {
  3.814284655966777*^9, 3.814284656187313*^9}, {3.814284713238326*^9, 
  3.814284713442758*^9}, {3.8142932249522333`*^9, 3.814293227676363*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c1937cc3-f185-499a-a675-094e87bcd9a6"],

Cell[BoxData[
 RowBox[{"3.669280307897062`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8142841905686607`*^9, 3.814284193450873*^9}, {
   3.8142846503399*^9, 3.814284656607133*^9}, 3.8142847138098497`*^9, {
   3.8142931699163446`*^9, 3.814293197989349*^9}, 3.814293228150899*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"d2d49a33-af72-456b-a665-3b189ac9ba5d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.814291805979423*^9, 3.814291829131632*^9}, {
   3.814291973052187*^9, 3.814291974081822*^9}, 3.814292376114873*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"34de756f-5dce-4d87-a3ac-615aa3bccc89"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A1", "[", 
  RowBox[{"2", ",", " ", "0.6"}], "]"}]], "Input",
 CellChangeTimes->{{3.814292442045582*^9, 3.814292452436441*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"dbb1b7ae-1ea1-4d98-8fcb-8aa087d7fe3f"],

Cell[BoxData[
 RowBox[{"0.4754434894158368`", "\[VeryThinSpace]", "-", 
  RowBox[{"3.0689745276171316`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.814292452841237*^9, 3.8142931699699087`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"a72c7bc7-b1b9-42b6-b07e-8b10d47b7f8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B1", "[", 
  RowBox[{"2", ",", " ", "0.6"}], "]"}]], "Input",
 CellChangeTimes->{{3.814292454477216*^9, 3.814292460483904*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"116a7729-47f1-44ae-8821-1a6852667fd7"],

Cell[BoxData[
 RowBox[{"0.4754434894158368`", "\[VeryThinSpace]", "+", 
  RowBox[{"3.0689745276171316`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.814292457238614*^9, 3.814292460815241*^9}, 
   3.814293170011812*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"cda68c5f-e9d4-4884-aa9e-0746dca09d18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A2", "[", 
  RowBox[{"2", ",", " ", "0.6"}], "]"}]], "Input",
 CellChangeTimes->{{3.814292465133119*^9, 3.8142924686441927`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"6ef5ae97-4a69-4641-abf2-ff95fc5db630"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.9508869788316736`"}], "-", 
  RowBox[{"1.7186257354655932`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.814292468988687*^9, 3.8142931700485687`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"3ee40c71-084a-4b59-ae1b-9fa39f41b2c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B2", "[", 
  RowBox[{"2", ",", " ", "0.6"}], "]"}]], "Input",
 CellChangeTimes->{{3.814292471437352*^9, 3.81429247413194*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"703484b1-b766-4979-b18b-5888565b00b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.9508869788316736`"}], "+", 
  RowBox[{"1.7186257354655932`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8142924746610317`*^9, 3.8142931700815277`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"4abc7173-ae9c-45bc-bcf9-ed45000aba1d"]
}, Open  ]]
},
WindowSize->{959, 1021},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7777, 232, 485, "Input",ExpressionUUID->"20c1194a-d253-4eeb-b11b-e7e947750c56"],
Cell[8338, 254, 5250, 138, 320, "Input",ExpressionUUID->"55355dab-c116-4b90-8054-639fad051b43"],
Cell[CellGroupData[{
Cell[13613, 396, 841, 17, 55, "Input",ExpressionUUID->"9a057203-c824-421a-be85-d981858d89b7"],
Cell[14457, 415, 21925, 431, 375, "Output",ExpressionUUID->"d1a7791a-cf46-442a-abd6-15f771819a2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36419, 851, 2535, 49, 55, "Input",ExpressionUUID->"c36edbad-4211-49e7-8f20-4640df11a7f7"],
Cell[38957, 902, 88613, 1702, 1631, "Output",ExpressionUUID->"0b32e6e7-4810-40fe-8ebb-f5cc54d0696a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127607, 2609, 441, 7, 31, "Input",ExpressionUUID->"38ae9721-8ec7-4829-8fb7-2f7b306aebdb"],
Cell[128051, 2618, 709, 12, 35, "Output",ExpressionUUID->"0af918f2-7827-453d-9d30-1b8a4ab29f0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128797, 2635, 278, 5, 31, "Input",ExpressionUUID->"9c4ba013-abb4-43c2-be72-68823207192c"],
Cell[129078, 2642, 432, 7, 35, "Output",ExpressionUUID->"7fcd9b6a-1ed6-43f8-810e-fd6adc478f16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129547, 2654, 397, 6, 31, "Input",ExpressionUUID->"c1937cc3-f185-499a-a675-094e87bcd9a6"],
Cell[129947, 2662, 417, 6, 35, "Output",ExpressionUUID->"d2d49a33-af72-456b-a665-3b189ac9ba5d"]
}, Open  ]],
Cell[130379, 2671, 243, 3, 31, "Input",ExpressionUUID->"34de756f-5dce-4d87-a3ac-615aa3bccc89"],
Cell[CellGroupData[{
Cell[130647, 2678, 230, 4, 31, "Input",ExpressionUUID->"dbb1b7ae-1ea1-4d98-8fcb-8aa087d7fe3f"],
Cell[130880, 2684, 286, 4, 35, "Output",ExpressionUUID->"a72c7bc7-b1b9-42b6-b07e-8b10d47b7f8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131203, 2693, 230, 4, 31, "Input",ExpressionUUID->"116a7729-47f1-44ae-8821-1a6852667fd7"],
Cell[131436, 2699, 312, 5, 35, "Output",ExpressionUUID->"cda68c5f-e9d4-4884-aa9e-0746dca09d18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131785, 2709, 232, 4, 31, "Input",ExpressionUUID->"6ef5ae97-4a69-4641-abf2-ff95fc5db630"],
Cell[132020, 2715, 284, 5, 35, "Output",ExpressionUUID->"3ee40c71-084a-4b59-ae1b-9fa39f41b2c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132341, 2725, 229, 4, 31, "Input",ExpressionUUID->"703484b1-b766-4979-b18b-5888565b00b1"],
Cell[132573, 2731, 286, 5, 35, "Output",ExpressionUUID->"4abc7173-ae9c-45bc-bcf9-ed45000aba1d"]
}, Open  ]]
}
]
*)


